Resonances - lost and found

We consider the large $L$ limit of one dimensional Schr\"odinger operators $H_L=-d^2/dx^2 + V_1(x) + V_{2,L}(x)$ in two cases: when $V_{2,L}(x)=V_2(x-L)$ and when $V_{2,L}(x)=e^{-cL}\delta(x-L)$. This is motivated by some recent work of Herbst and Mavi where $V_{2,L}$ is replaced by a Dirichlet boundary condition at $L$. The Hamiltonian $H_L$ converges to $H = -d^2/dx^2 + V_1(x)$ as $L\to \infty$ in the strong resolvent sense (and even in the norm resolvent sense for our second case). However, most of the resonances of $H_L$ do not converge to those of $H$. Instead, they crowd together and converge onto a horizontal line: the real axis in our first case and the line $\Im(k)=-c/2$ in our second case. In the region below the horizontal line resonances of $H_L$ converge to the reflectionless points of $H$ and to those of $-d^2/dx^2 + V_2(x)$. It is only in the region between the real axis and the horizontal line (empty in our first case) that resonances of $H_L$ converge to resonances of $H$. Although the resonances of $H$ may not be close to any resonance of $H_L$ we show that they still influence the time evolution under $H_L$ for a long time when $L$ is large.

==> anc/resmovies.html <==
<!DOCTYPE HTML PUBLIC "-//IETF//DTD HTML Level 2//EN//2.0">
<html>
<head>
	<title>Resonances for large L</title>
	<script type="text/javascript" async src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-MML-AM_CHTML"></script>
</head>
<body bgcolor="#FFFFFF" text="#000000" link="#111111" vlink="#555555">
<br/>
<table border="0" cellpadding="0" cellspacing="0" width="720">
	<tr valign="bottom" bgcolor="#FFFFFF"><td width="720" halign="center">
		<h3><center>Computed Resonances</center></h3><br/>
	</td></tr>
	<tr valign="bottom" bgcolor="#FFFFFF">
				<td width="720">These plots show computed resonances of \[H_L=-d^2/dx^2 + V_1(x) + e^{-cL}\delta(x-L)\] for  \(1\le L \le 50\), where
\[ V_1(x) = \frac{1}{2}\delta(x-3) +  3\delta(x-2) + \delta(x). \] On each top panel, the red circles are the resonances of \(H_1=-d^2/dx^2 + V_1(x)\), the green circles are the reflectionless points of \(H_1\) and the blue points are the resonances of \(H_L\). A schematic picture of the potential is shown on the lower panel. 

<br/><br/>The first plot shows what happens when \(c=0.0\). Here infinitely many resonances converge to the real axis. In addition there is a resonance converging to each reflectionless point (green circle).

<br/><br/>For the second plot \(c=1.6\) so we know that infinitely many resonances converge to the line \(\hbox{Im} (k) = -0.8\). Above this line, resonances of \(H_L\) converge to the resonances (red circles) of \(H_1\), while below the line resonances of of \(H_L\) converge to the reflectionless points (green circles) of \(H_1\). <br/><br/>The resonances were computed using the rootfinding procedure ''Analytic'' in Maple and assembled into a video using MATLAB.</td>
	</tr>
<tr valign="bottom" bgcolor="#FFFFFF"><td halign="center"><br/><br/>
<video width="720" controls="controls"><source src="./resc00.mp4" type="video/mp4" /></video>
	</td></tr>
	<tr valign="bottom" bgcolor="#FFFFFF"><td halign="center"><br/><br/>
<video width="720" controls="controls"><source src="./resc16.mp4" type="video/mp4" /></video>
	</td></tr>
				
</table>

</body>
</html>

